An Introduction to Quantum Machine Learning for Engineers

In the current noisy intermediate-scale quantum (NISQ) era, quantum machine learning is emerging as a dominant paradigm to program gate-based quantum computers. In quantum machine learning, the gates of a quantum circuit are parametrized, and the parameters are tuned via classical optimization based on data and on measurements of the outputs of the circuit. Parametrized quantum circuits (PQCs) can efficiently address combinatorial optimization problems, implement probabilistic generative models, and carry out inference (classification and regression). This monograph provides a self-contained introduction to quantum machine learning for an audience of engineers with a background in probability and linear algebra. It first describes the necessary background, concepts, and tools necessary to describe quantum operations and measurements. Then, it covers parametrized quantum circuits, the variational quantum eigensolver, as well as unsupervised and supervised quantum machine learning formulations.

==> MATLAB/QGM.m <==
clear
close
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(n);

xmat=[1 0; 1 0];
x=reshape(xmat,1,4);
xint=x*[8;4;2;1];
targ=I(:,xint+1);
t=rand(4,1)*2*pi;

Nit=1000;
gamma=0.01;
for it=1:Nit
%gradient computation
%positive component
for k=1:4
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2);
end

%negative component
for k=1:4
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)




==> MATLAB/QGM_hard_eff_tw_layers_two_data.m <==
clear
close
load init.mat
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(2*n);
CNOT=[1 0 0 0; 0 1 0 0; 0 0 0 1; 0 0 1 0];
Uent=kron(CNOT,CNOT);

xmat=[1 0; 1 0];
xmat1=[0 1; 0 1];
x=reshape(xmat,1,4);
x1=reshape(xmat1,1,4);
xint=x*[8;4;2;1];
xint1=x1*[8;4;2;1];
targ=I(:,xint+1);
targ1=I(:,xint1+1);
t=[t0;t0];

Nit=10000;
gamma=0.01;
for it=1:Nit
%gradient computation
%positive component
for k=1:8
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
R4=expm(-i*tplus(5)/2*Y);
R5=expm(-i*tplus(6)/2*Y);
R6=expm(-i*tplus(7)/2*Y);
R7=expm(-i*tplus(8)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)))*Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

%negative component
for k=1:8
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
R4=expm(-i*tminus(5)/2*Y);
R5=expm(-i*tminus(6)/2*Y);
R6=expm(-i*tminus(7)/2*Y);
R7=expm(-i*tminus(8)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)))*Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
R4=expm(-i*t(5)/2*Y);
R5=expm(-i*t(6)/2*Y);
R6=expm(-i*t(7)/2*Y);
R7=expm(-i*t(8)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)))*Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R4,kron(R5,kron(R6,R7)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)




==> MATLAB/QGM_hard_eff_two_data.m <==
clear
close
load init.mat
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(n);
CNOT=[1 0 0 0; 0 1 0 0; 0 0 0 1; 0 0 1 0];
Uent=kron(CNOT,CNOT);

xmat=[1 0; 1 0];
xmat1=[0 1; 0 1];
x=reshape(xmat,1,4);
x1=reshape(xmat1,1,4);
xint=x*[8;4;2;1];
xint1=x1*[8;4;2;1];
targ=I(:,xint+1);
targ1=I(:,xint1+1);
t=t0;

Nit=5000;
gamma=0.005;
for it=1:Nit
%gradient computation
%positive component
for k=1:4
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

%negative component
for k=1:4
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)




==> MATLAB/QGM_mean_field.m <==
clear
close
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(n);

xmat=[1 0; 1 0];
x=reshape(xmat,1,4);
xint=x*[8;4;2;1];
targ=I(:,xint+1);
t=rand(4,1)*2*pi;
t0=t;

Nit=5000;
gamma=0.005;
for it=1:Nit
%gradient computation
%positive component
for k=1:4
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2);
end

%negative component
for k=1:4
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)




==> MATLAB/QGM_mean_field_two_data.m <==
clear
close
load init.mat
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(n);

xmat=[1 0; 1 0];
xmat1=[0 1; 0 1];
x=reshape(xmat,1,4);
x1=reshape(xmat1,1,4);
xint=x*[8;4;2;1];
xint1=x1*[8;4;2;1];
targ=I(:,xint+1);
targ1=I(:,xint1+1);
t=t0;

Nit=5000;
gamma=0.005;
for it=1:Nit
%gradient computation
%positive component
for k=1:4
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

%negative component
for k=1:4
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
MF=kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)




==> MATLAB/QGM_two_rot.m <==
clear
close
load init.mat
n=4;
N=2^n;
bits=[0 0 0 0; 0 0 0 1; 0 0 1 0; 0 0 1 1; 0 1 0 0; 0 1 0 1; 0 1 1 0; 0 1 1 1; 1 0 0 0; 1 0 0 1; 1 0 1 0; 1 0 1 1; 1 1 0 0; 1 1 0 1; 1 1 1 0; 1 1 1 1 ];
integer=bits*[8;4;2;1];
I=eye(N);
in=I(:,1);
Y=[0 -i; i 0];
Ismall=eye(6);
Z=[1 0; 0 -1];
%CNOT=[1 0 0 0; 0 1 0 0; 0 0 0 1; 0 0 1 0];
%Uent=kron(CNOT,CNOT);

xmat=[1 0; 1 0];
xmat1=[0 1; 0 1];
x=reshape(xmat,1,4);
x1=reshape(xmat1,1,4);
xint=x*[8;4;2;1];
xint1=x1*[8;4;2;1];
targ=I(:,xint+1);
targ1=I(:,xint1+1);
t=[t0;rand(2,1)*2*pi];

Nit=100000;
gamma=0.001;
for it=1:Nit
%gradient computation
%positive component
for k=1:6
    tplus=t+pi/2*Ismall(:,k);
R0=expm(-i*tplus(1)/2*Y);
R1=expm(-i*tplus(2)/2*Y);
R2=expm(-i*tplus(3)/2*Y);
R3=expm(-i*tplus(4)/2*Y);
R4=expm(-i*tplus(5)/2*kron(Z,Y));
R5=expm(-i*tplus(6)/2*kron(Z,Y));
Uent=kron(R4,R5);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
% ind=find(out>1/2);
% y=bits(ind,:);
% ymat=reshape(y,2,2);
lossplus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

%negative component
for k=1:6
    tminus=t-pi/2*Ismall(:,k);
R0=expm(-i*tminus(1)/2*Y);
R1=expm(-i*tminus(2)/2*Y);
R2=expm(-i*tminus(3)/2*Y);
R3=expm(-i*tminus(4)/2*Y);
R4=expm(-i*tplus(5)/2*kron(Z,Y));
R5=expm(-i*tplus(6)/2*kron(Z,Y));
Uent=kron(R4,R5);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
lossminus(k)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

grad=(lossplus-lossminus)/2;

t=t-gamma*grad;
R0=expm(-i*t(1)/2*Y);
R1=expm(-i*t(2)/2*Y);
R2=expm(-i*t(3)/2*Y);
R3=expm(-i*t(4)/2*Y);
R4=expm(-i*tplus(5)/2*kron(Z,Y));
R5=expm(-i*tplus(6)/2*kron(Z,Y));
Uent=kron(R4,R5);
MF=Uent*kron(R0,kron(R1,kron(R2,R3)))*Uent*kron(R0,kron(R1,kron(R2,R3)));
out=MF*in;
loss(it)=1-(abs(targ'*out)^2)+1-(abs(targ1'*out)^2);
end

plot(loss)
ind=find(abs(out)==max(abs(out)));
y=bits(ind,:);
ymat=reshape(y,2,2)



